Classification of exoplanets according to density

Considering probability distribution as a function of the average density $\bar{\rho}$ computed for 424 extrasolar planets we identify three log-normal Gaussian population components. The two most populous components at $\bar{\rho}\simeq0.7$ g/cc and $\bar{\rho}\simeq7$ g/cc are the ice/gas giants and iron/rock super-Earths, respectively. A third component at $\bar{\rho}\simeq30$ g/cc is consistent with brown dwarfs, i.e., electron degeneracy supported objects. We note presence of several extreme density planetary objects.

==> Exoplanets.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    108497,       2766]
NotebookOptionsPosition[    103793,       2641]
NotebookOutlinePosition[    104333,       2662]
CellTagsIndexPosition[    104290,       2659]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Use", " ", "Menu"}], "\[Rule]", 
   RowBox[{"Evaluation", "\[Rule]", 
    RowBox[{"Evaluate", " ", "Notebook", " ", "to", " ", "execute", " ", 
     RowBox[{"automatically", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.688737040224825*^9, 3.6887370899373016`*^9}}],

Cell[BoxData[
 RowBox[{"stamp", "=", 
  RowBox[{"DateString", "[", 
   RowBox[{
    RowBox[{"Date", "[", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<Year\>\"", ",", "\"\<Month\>\"", ",", "\"\<Day\>\""}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6843339733591914`*^9, 3.684333986665575*^9}, {
  3.6843340232278247`*^9, 3.6843340379750357`*^9}, {3.68597779951772*^9, 
  3.685977800699876*^9}}],

Cell[BoxData[
 RowBox[{"$UnitSystem", "=", "\"\<Metric\>\""}]], "Input",
 CellChangeTimes->{{3.681669849476509*^9, 3.681669853163328*^9}, {
  3.681670280362159*^9, 3.681670308379873*^9}}],

Cell[BoxData[
 RowBox[{"Needs", "[", "\"\<ErrorBarPlots`\>\"", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"distribution", " ", "=", " ", "NormalDistribution"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "LogisticDistribution", ",", " ", "GumbelDistribution", ",", " ", 
    "CauchyDistribution", ",", " ", "ExtremeValueDistribution"}], "  ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.6885819492127056`*^9, 3.68858195118653*^9}, {
   3.6885867330283656`*^9, 3.688586753574273*^9}, {3.6885869153753133`*^9, 
   3.6885869178308477`*^9}, {3.6885870238219523`*^9, 
   3.6885870302821503`*^9}, {3.6885871109889545`*^9, 
   3.6885871152342463`*^9}, {3.6885871604204855`*^9, 3.688587190743218*^9}, {
   3.6885872296868734`*^9, 3.688587258979838*^9}, {3.68858732003834*^9, 
   3.688587344102395*^9}, {3.6885874101581993`*^9, 3.6885874112572393`*^9}, {
   3.688587505166072*^9, 3.6885875143103714`*^9}, 3.6887338673530846`*^9}],

Cell[BoxData[
 RowBox[{"shape", "=", 
  RowBox[{"Function", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "x0", ",", "\[Sigma]"}], "}"}], ",", 
    RowBox[{"Evaluate", "@", 
     RowBox[{
      RowBox[{"PDF", "[", 
       RowBox[{"distribution", "[", 
        RowBox[{"x0", ",", "\[Sigma]"}], "]"}], "]"}], "[", "x", "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.687725079368572*^9, 3.687725117118955*^9, {3.688581901236495*^9, 
   3.6885819273804145`*^9}, {3.6885820163310804`*^9, 3.6885820443714857`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Solar", " ", "System", " ", "Units", " ", "and", " ", "data"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6834924599885654`*^9, 3.6834924748290415`*^9}}],

Cell[BoxData[
 RowBox[{"p", "=", 
  RowBox[{"PlanetData", "[", "]"}]}]], "Input",
 CellChangeTimes->{{3.635823240584002*^9, 3.6358232423881054`*^9}, {
   3.6358233068097897`*^9, 3.6358233072088127`*^9}, 3.6816691876696177`*^9, 
   3.6816695668087873`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"PlanetData", "[", 
     RowBox[{"#", ",", "\"\<Mass\>\""}], "]"}], "&"}], ")"}], "/@", 
  "p"}]], "Input",
 CellChangeTimes->{{3.6358233095469465`*^9, 3.635823322672697*^9}, {
  3.6358239615732403`*^9, 3.635823990627902*^9}, {3.681670340194656*^9, 
  3.6816703503736753`*^9}, {3.684873138380472*^9, 3.6848731394643555`*^9}}],

Cell[BoxData[
 RowBox[{"mSolarSystem", "=", 
  RowBox[{"%", "//", "QuantityMagnitude"}]}]], "Input",
 CellChangeTimes->{{3.681670355433856*^9, 3.681670365907922*^9}, {
  3.6816712947465906`*^9, 3.681671311935511*^9}, {3.6820067532782755`*^9, 
  3.6820067549737825`*^9}, {3.68501379650202*^9, 3.6850137978990917`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"PlanetData", "[", 
     RowBox[{"#", ",", "\"\<Radius\>\""}], "]"}], "&"}], ")"}], "/@", 
  "p"}]], "Input",
 CellChangeTimes->{{3.681669529015785*^9, 3.6816695418657365`*^9}, {
  3.681669575441475*^9, 3.681669576240596*^9}, {3.6816703731131*^9, 
  3.681670379156397*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rSolarSystem", "=", 
   RowBox[{"1000", 
    RowBox[{"(", 
     RowBox[{"%", "//", "QuantityMagnitude"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6816703836253204`*^9, 3.681670431616604*^9}, {
  3.6816707464231853`*^9, 3.681670747009711*^9}, {3.681670781526291*^9, 
  3.681670782033641*^9}, {3.6816713254203773`*^9, 3.681671331138589*^9}, {
  3.6859770802228127`*^9, 3.685977081244542*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"PlanetData", "[", 
     RowBox[{"#", ",", "\"\<Density\>\""}], "]"}], "&"}], ")"}], "/@", 
  "p"}]], "Input",
 CellChangeTimes->{{3.681672922028007*^9, 3.6816729288127327`*^9}}],

Cell[BoxData[
 RowBox[{"\[Rho]Jupiter", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"%", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}], "//",
      "QuantityMagnitude"}], ")"}], "*", "1000"}]}]], "Input",
 CellChangeTimes->{{3.681672939431608*^9, 3.6816729811289873`*^9}}],

Cell[BoxData[
 RowBox[{"\[Rho]SolarSystem", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PlanetData", "[", 
       RowBox[{"#", ",", "\"\<Density\>\""}], "]"}], "&"}], ")"}], "/@", 
    "p"}], "//", "QuantityMagnitude"}]}]], "Input",
 CellChangeTimes->{{3.684361613971465*^9, 3.6843616286330357`*^9}}],

Cell[BoxData[
 RowBox[{"mEarth", "=", 
  RowBox[{"mSolarSystem", "[", 
   RowBox[{"[", "3", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.68348576995356*^9, 3.6834857794986134`*^9}}],

Cell[BoxData[
 RowBox[{"rEarth", "=", 
  RowBox[{"rSolarSystem", "[", 
   RowBox[{"[", "3", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6836484955053797`*^9, 3.6836484992667627`*^9}}],

Cell[BoxData[
 RowBox[{"mJupiter", "=", 
  RowBox[{"mSolarSystem", "[", 
   RowBox[{"[", "5", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.635824000160447*^9, 3.6358240050287256`*^9}, 
   3.6816704363433733`*^9, 3.6816704854427614`*^9, {3.6816713363865533`*^9, 
   3.681671347660536*^9}}],

Cell[BoxData[
 RowBox[{"rJupiter", "=", 
  RowBox[{
  "rSolarSystem", "\[LeftDoubleBracket]", "5", 
   "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.681670534309347*^9, 3.6816705557370777`*^9}, 
   3.6816706414352093`*^9, {3.6816713511097116`*^9, 3.6816713622213073`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rmSolarSystem", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Log10", "@", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"rSolarSystem", "[", 
          RowBox[{"[", "k", "]"}], "]"}], ",", 
         RowBox[{"mSolarSystem", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "}"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", 
         "8"}], "}"}]}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"head", "=", 
  RowBox[{
   RowBox[{"Import", "[", 
    RowBox[{
    "\"\<http://th.if.uj.edu.pl/~odrzywolek/exoplanetGOLD.csv\>\"", ",", 
     "\"\<CSV\>\""}], "]"}], "//", "First"}]}]], "Input",
 CellChangeTimes->{{3.686251350118303*^9, 3.686251358502532*^9}, 
   3.68770957944831*^9, {3.68779043727855*^9, 3.687790444725341*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"exoMassRadius", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{
     "\"\<http://th.if.uj.edu.pl/~odrzywolek/exoplanetGOLD.csv\>\"", ",", 
      "\"\<CSV\>\""}], "]"}], "//", "Rest"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6862513102369876`*^9, 3.6862513699535108`*^9}, 
   3.687709584332301*^9, {3.687790482691245*^9, 3.687790484100992*^9}}],

Cell[BoxData[
 RowBox[{"num", "=", 
  RowBox[{"Length", "[", "exoMassRadius", "]"}]}]], "Input",
 CellChangeTimes->{{3.6862516416257086`*^9, 3.6862516473689423`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{
    RowBox[{"exoMassRadius", "[", 
     RowBox[{"[", 
      RowBox[{";;", ",", "4"}], "]"}], "]"}], "*", "mJupiter"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.686251413556423*^9, 3.6862514260139575`*^9}, {
  3.686251464288714*^9, 3.6862514678576565`*^9}, {3.6877904925023127`*^9, 
  3.6877904927810526`*^9}, {3.688734146426849*^9, 3.688734146761741*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "=", 
   RowBox[{
    RowBox[{"exoMassRadius", "[", 
     RowBox[{"[", 
      RowBox[{";;", ",", "10"}], "]"}], "]"}], "*", "rJupiter"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6862514771532464`*^9, 3.686251549662256*^9}, {
  3.6862516096880035`*^9, 3.6862516124071636`*^9}, {3.6877904968057585`*^9, 
  3.6877904975787897`*^9}, {3.688734158580195*^9, 3.688734171784336*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]", "=", 
   RowBox[{
    RowBox[{"m", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "/", "3"}], " ", "Pi", " ", 
       RowBox[{"r", "^", "3"}]}], ")"}]}], "/", "1000.0"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.686251490911173*^9, 3.6862514985049276`*^9}, 
   3.686251618671904*^9, {3.6882430350164337`*^9, 3.6882430377216206`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]AllLog", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Log10", "[", "\[Rho]", "]"}], ",", 
     RowBox[{"Log10", "@", "\[Rho]SolarSystem"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.68359292867969*^9, 3.6835930449229946`*^9}, {
   3.683593273244986*^9, 3.683593274948659*^9}, {3.6837446443362913`*^9, 
   3.683744648647355*^9}, {3.684361951036688*^9, 3.684361952887535*^9}, 
   3.6859783222110453`*^9, {3.686257607862974*^9, 3.6862576236275597`*^9}, 
   3.688243042060172*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Length", "[", "\[Rho]AllLog", "]"}], "\[Equal]", 
  RowBox[{"num", "+", "8"}]}]], "Input",
 CellChangeTimes->{{3.683232714597415*^9, 3.683232729328575*^9}, {
   3.6834864506260667`*^9, 3.6834864549696083`*^9}, 3.683567919488838*^9, 
   3.6835929775737267`*^9, {3.6863362231459103`*^9, 3.686336223513279*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Figure", " ", "1", " ", "section", " ", "BEGIN"}], " ", "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.688734843809685*^9, 3.688734857859537*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"densityTicks", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "\"\<0.01\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log10", "[", "0.05", "]"}], ",", "\"\<0.05\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "\"\<0.1\>\""}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log10", "[", "0.5", "]"}], ",", "\"\<0.5\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "\"\<1\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log10", "[", "2", "]"}], ",", "\"\<2\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log10", "[", "5", "]"}], ",", "\"\<5\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "\"\<10\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log10", "[", "20", "]"}], ",", "\"\<20\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log10", "[", "50", "]"}], ",", "\"\<50\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "\"\<100\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "\"\<\!\(\*SuperscriptBox[\(10\), \(3\)]\)\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "\"\<\!\(\*SuperscriptBox[\(10\), \(4\)]\)\>\""}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6866879719834375`*^9, 3.686687992133999*^9}, {
   3.6866880559747667`*^9, 3.6866880696882668`*^9}, 3.687623467109236*^9, 
   3.6877087896621346`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"w2b", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"rmSolarSystem", ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", "\"\<+\>\""}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "10"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.688734899345278*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"w2d", "=", 
   RowBox[{"Plot", "[", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"3", " ", "lgR"}], " ", "+", 
        RowBox[{"Log10", "[", 
         RowBox[{
          RowBox[{"4", "/", "3"}], " ", "Pi"}], "]"}], "-", 
        "0.559574909033437", "+", "3"}], ",", 
       RowBox[{
        RowBox[{"3", " ", "lgR"}], "+", 
        RowBox[{"Log10", "[", 
         RowBox[{
          RowBox[{"4", "/", "3"}], "Pi"}], "]"}], "+", "0.3302685364450929", 
        "+", "3"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"3", " ", "lgR"}], " ", "+", 
        RowBox[{"Log10", "[", 
         RowBox[{
          RowBox[{"4", "/", "3"}], " ", "Pi"}], "]"}], "+", 
        "0.5549225124259916", "+", "3"}], ",", 
       RowBox[{
        RowBox[{"3", " ", "lgR"}], "+", 
        RowBox[{"Log10", "[", 
         RowBox[{
          RowBox[{"4", "/", "3"}], "Pi"}], "]"}], "+", "1.1284149355465674", 
        "+", "3"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"3", " ", "lgR"}], " ", "+", 
        RowBox[{"Log10", "[", 
         RowBox[{
          RowBox[{"4", "/", "3"}], " ", "Pi"}], "]"}], "+", 
        "1.3896748845089446", "+", "3"}], ",", 
       RowBox[{
        RowBox[{"3", " ", "lgR"}], "+", 
        RowBox[{"Log10", "[", 
         RowBox[{
          RowBox[{"4", "/", "3"}], "Pi"}], "]"}], "+", "1.5358982647397545", 
        "+", "3"}]}], "\[IndentingNewLine]", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"lgR", ",", "5", ",", "10"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Red", ",", "Thin", ",", "DotDashed"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Thin", ",", "Dotted"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"Green", ",", "Thin", ",", "DotDashed"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"Green", ",", "Thin", ",", "Dotted"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Thin", ",", "DotDashed"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Thin", ",", "Dotted"}], "}"}]}], 
       "\[IndentingNewLine]", "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.6887349198282995`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"noErr", "=", "0.25"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "assumed", " ", "error", " ", "when", " ", "no", " ", "error", " ", "is", 
    " ", "given"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.68391619763091*^9, 3.6839162076750507`*^9}, {
   3.684333487299474*^9, 3.6843334893729644`*^9}, {3.6843618887739477`*^9, 
   3.684361889475896*^9}, 3.6843685463411045`*^9, {3.685974318717123*^9, 
   3.6859743302818613`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"nonsenseErr", "=", "0.99"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "assumed", " ", "error", " ", "towards", " ", "zero", " ", "when", " ", 
    "error", " ", "is", " ", "larger", " ", "than", " ", "value"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.683916209123533*^9, 3.683916219611336*^9}, {
   3.6843334931129103`*^9, 3.684333493520018*^9}, 3.6843618980821857`*^9, {
   3.685974335380414*^9, 3.6859743566248827`*^9}, {3.686256443936165*^9, 
   3.686256457046711*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Select", "[", 
   RowBox[{"exoMassRadius", ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "\[LeftDoubleBracket]", "12", "\[RightDoubleBracket]"}], 
       "\[Equal]", "\"\<\>\""}], "||", 
      RowBox[{
       RowBox[{"#", "\[LeftDoubleBracket]", "12", "\[RightDoubleBracket]"}], 
       "\[Equal]", "\"\< \>\""}]}], "&"}]}], "]"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.6863314416329656`*^9, 3.686331509787213*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"mMin", "=", 
   RowBox[{"mJupiter", "*", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}], "\[Equal]", 
          "\"\<\>\""}], "||", 
         RowBox[{
          RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}], "\[Equal]", 
          "\"\< \>\""}]}], ",", 
        RowBox[{
         RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "4"}], "\[RightDoubleBracket]"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", "noErr"}], ")"}]}], ",", 
        RowBox[{"(*", " ", 
         RowBox[{"if", " ", "error", " ", "is", " ", "empty"}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}], "\[Equal]", 
           "0.0"}], ",", 
          RowBox[{
           RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "4"}], "\[RightDoubleBracket]"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "nonsenseErr"}], ")"}]}], ",", 
          RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "3"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
       RowBox[{"(*", " ", 
        RowBox[{
        "if", " ", "error", " ", "is", " ", "larger", " ", "than", " ", 
         "value"}], " ", "*)"}], "\[IndentingNewLine]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "num"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.683832722175252*^9, 3.6838327266763825`*^9}, {
   3.6838327690212917`*^9, 3.683832793043177*^9}, {3.6838328247357764`*^9, 
   3.683832849461523*^9}, {3.683832892634925*^9, 3.683832926971023*^9}, {
   3.68383297945481*^9, 3.683833188383566*^9}, 3.683833319404602*^9, {
   3.683834348393613*^9, 3.683834360312034*^9}, {3.6839161766581707`*^9, 
   3.6839161893367925`*^9}, {3.683916235600813*^9, 3.683916253225591*^9}, {
   3.684090783397173*^9, 3.684090790582555*^9}, 3.684090825081504*^9, 
   3.6848536223503904`*^9, {3.686256478574171*^9, 3.686256597177983*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"mMax", "=", 
   RowBox[{"mJupiter", "*", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "5"}], "\[RightDoubleBracket]"}], "\[Equal]", 
          "\"\<\>\""}], "||", 
         RowBox[{
          RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "5"}], "\[RightDoubleBracket]"}], "\[Equal]", 
          "\"\< \>\""}]}], ",", 
        RowBox[{
         RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "4"}], "\[RightDoubleBracket]"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "noErr"}], ")"}]}], ",", 
        RowBox[{"(*", " ", 
         RowBox[{"if", " ", "error", " ", "is", " ", "empty"}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", "5"}], "\[RightDoubleBracket]"}]}], " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "use", " ", "large", " ", "error", " ", "away", " ", "from", " ", 
          "m"}], "=", "0"}], " ", "*)"}], "\[IndentingNewLine]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "num"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.683833203180349*^9, 3.6838332722656364`*^9}, 
   3.6838333239275527`*^9, {3.6838334766821356`*^9, 3.6838335053967857`*^9}, {
   3.6838342977817445`*^9, 3.683834316582265*^9}, {3.683834656134463*^9, 
   3.6838346634341693`*^9}, {3.6839161938965287`*^9, 
   3.6839161942883873`*^9}, {3.6839162604141474`*^9, 3.683916267771481*^9}, {
   3.6840908499525003`*^9, 3.684090855690095*^9}, {3.686256603511117*^9, 
   3.68625669514353*^9}, {3.6862574208408365`*^9, 3.6862574213265953`*^9}, {
   3.688492879278141*^9, 3.6884928804395456`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rMin", "=", 
   RowBox[{"r", "+", "\[IndentingNewLine]", 
    RowBox[{"rJupiter", "*", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "11"}], "\[RightDoubleBracket]"}], "\[Equal]", 
           "\"\<\>\""}], "||", 
          RowBox[{
           RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "11"}], "\[RightDoubleBracket]"}], "\[Equal]", 
           "\"\< \>\""}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "10"}], "\[RightDoubleBracket]"}]}], "*", 
          "noErr"}], ",", 
         RowBox[{"(*", " ", 
          RowBox[{
          "if", " ", "error", " ", "is", " ", "nonsense", " ", "or", " ", 
           "empty"}], " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "11"}], "\[RightDoubleBracket]"}]}], 
        "\[IndentingNewLine]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "num"}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.68383330628871*^9, 3.683833444169963*^9}, {
   3.6838342932744985`*^9, 3.6838343138096223`*^9}, {3.683916277293668*^9, 
   3.683916293281283*^9}, {3.6862567004704123`*^9, 3.6862567804717903`*^9}, 
   3.686257210517607*^9, {3.686257253990638*^9, 3.6862572654032764`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rMax", "=", 
   RowBox[{"r", "+", 
    RowBox[{"rJupiter", "*", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "12"}], "\[RightDoubleBracket]"}], "\[Equal]", 
           "\"\<\>\""}], "||", 
          RowBox[{
           RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "12"}], "\[RightDoubleBracket]"}], "\[Equal]", 
           "\"\< \>\""}]}], ",", 
         RowBox[{
          RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
           RowBox[{"i", ",", "10"}], "\[RightDoubleBracket]"}], "*", 
          "noErr"}], ",", 
         RowBox[{"(*", " ", 
          RowBox[{
          "if", " ", "error", " ", "is", " ", "nonsense", " ", "or", " ", 
           "empty"}], " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "12"}], "\[RightDoubleBracket]"}]}], 
        "\[IndentingNewLine]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "num"}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.683833430573948*^9, 3.683833436098456*^9}, {
  3.6838335156003184`*^9, 3.6838335545415516`*^9}, {3.68383367062844*^9, 
  3.683833676040304*^9}, {3.6838343233883944`*^9, 3.6838343235809183`*^9}, {
  3.683834379537671*^9, 3.683834379695714*^9}, {3.683834473751161*^9, 
  3.6838344885446773`*^9}, {3.6839163009947014`*^9, 3.683916305256241*^9}, {
  3.686256790041979*^9, 3.6862568175211926`*^9}, {3.686257268235095*^9, 
  3.6862572708427725`*^9}, {3.687623351123942*^9, 3.687623352365105*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rmErrorBarLog", "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Log10", "@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"r", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
           ",", 
          RowBox[{
          "m", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
         "}"}]}], ",", "\[IndentingNewLine]", " ", 
       RowBox[{"ErrorBar", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Log10", "[", 
            RowBox[{
             RowBox[{
             "rMin", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "/", 
             RowBox[{
             "r", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
            "]"}], ",", 
           RowBox[{"Log10", "[", 
            RowBox[{
             RowBox[{
             "rMax", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "/", 
             RowBox[{
             "r", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Log10", "[", 
            RowBox[{
             RowBox[{
             "mMin", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "/", 
             RowBox[{
             "m", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
            "]"}], ",", 
           RowBox[{"Log10", "[", 
            RowBox[{
             RowBox[{
             "mMax", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "/", 
             RowBox[{
             "m", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}]}], "\[IndentingNewLine]", "]"}]}], 
      "\[IndentingNewLine]", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "num", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.683833871055954*^9, 3.683833879947564*^9}, {
  3.6838339140961723`*^9, 3.6838339249933925`*^9}, {3.683834047323003*^9, 
  3.6838340820467157`*^9}, {3.6838341179835567`*^9, 3.683834119245802*^9}, {
  3.6838344128543534`*^9, 3.6838344138133698`*^9}, {3.686256903069517*^9, 
  3.6862569442716904`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fig1a", "=", 
   RowBox[{"ErrorListPlot", "[", 
    RowBox[{"rmErrorBarLog", ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
        RowBox[{"PointSize", "\[Rule]", "0"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0.6", ",", "0.6", ",", "0.6", ",", "1"}], "]"}], ",", 
        "Thin"}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"22", ",", "30"}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6838340887350492`*^9, 3.6838340978538685`*^9}, {
   3.6838341410514812`*^9, 3.683834167436778*^9}, {3.683834791925186*^9, 
   3.683834811500842*^9}, {3.684950486145567*^9, 3.684950487366666*^9}, {
   3.6862569493498883`*^9, 3.6862569505174847`*^9}, 3.688736019831648*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PTRV", "=", 
    RowBox[{"Select", "[", 
     RowBox[{"exoMassRadius", ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "\[LeftDoubleBracket]", 
          RowBox[{"-", "4"}], "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
        RowBox[{
         RowBox[{"#", "\[LeftDoubleBracket]", 
          RowBox[{"-", "3"}], "\[RightDoubleBracket]"}], "\[Equal]", "1"}]}], 
       "&"}]}], "]"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.6839175892005386`*^9, 3.683917645579956*^9}, 
   3.685903012044186*^9, {3.6859034292421036`*^9, 3.685903443312502*^9}, {
   3.6862569584534435`*^9, 3.6862570042059755`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Best", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{"exoMassRadius", ",", 
        RowBox[{
        "PTRV", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "PTRV", "]"}]}], "}"}]}], "]"}], "//", 
    "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.683917654739478*^9, 3.6839176793752193`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PT", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"exoMassRadius", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "\[LeftDoubleBracket]", 
        RowBox[{"-", "3"}], "\[RightDoubleBracket]"}], "\[Equal]", "1"}], 
      "&"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.683916478977989*^9, 3.6839165742950144`*^9}, 
   3.6839167009236436`*^9, {3.684333520218029*^9, 3.6843335221351104`*^9}, 
   3.6859034589991636`*^9, {3.6862570345547514`*^9, 3.686257043253803*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrimaryTransit", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Position", "[", 
         RowBox[{"exoMassRadius", ",", 
          RowBox[{
          "PT", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "PT", "]"}]}], "}"}]}], "]"}], "//", 
      "Flatten"}], ",", "Best"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6839165543060904`*^9, 3.683916637755965*^9}, 
   3.6859038222707663`*^9, {3.685903927912562*^9, 3.685903946055791*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fig1cPrimaryTransits", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Tooltip", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Log10", "[", 
            RowBox[{
            "r", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            "]"}], ",", 
           RowBox[{"Log10", "[", 
            RowBox[{
            "m", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "PrimaryTransit"}], "}"}]}], "]"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"PointSize", "\[Rule]", "0.004"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.683834203374832*^9, 3.683834226415614*^9}, {
   3.6838348308015237`*^9, 3.6838348913095484`*^9}, 3.6838355626129675`*^9, {
   3.6838400407159505`*^9, 3.683840051510355*^9}, {3.6839163510648136`*^9, 
   3.6839163605025105`*^9}, {3.683916645394203*^9, 3.683916655520102*^9}, {
   3.6839166887687564`*^9, 3.6839166938452635`*^9}, {3.6859035796579065`*^9, 
   3.685903579795273*^9}, {3.6862571397894363`*^9, 3.686257140005335*^9}, 
   3.6887351370936375`*^9, {3.688735730608775*^9, 3.68873573416019*^9}, {
   3.6887358258251667`*^9, 3.6887358291099477`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RV", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"exoMassRadius", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "\[LeftDoubleBracket]", 
        RowBox[{"-", "4"}], "\[RightDoubleBracket]"}], "\[Equal]", "1"}], 
      "&"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6839166685112066`*^9, 3.6839166833411694`*^9}, 
   3.685903462832384*^9, {3.686257059424964*^9, 3.686257066761939*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RadialVelocity", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Position", "[", 
         RowBox[{"exoMassRadius", ",", 
          RowBox[{
          "RV", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "RV", "]"}]}], "}"}]}], "]"}], "//", 
      "Flatten"}], ",", "Best"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6839167098665113`*^9, 3.683916722183067*^9}, {
  3.6859039616842937`*^9, 3.6859039714873905`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fig1cRadialVelocity", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Tooltip", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Log10", "[", 
            RowBox[{
            "r", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            "]"}], ",", 
           RowBox[{"Log10", "[", 
            RowBox[{
            "m", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "RadialVelocity"}], "}"}]}], "]"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Blue"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"PointSize", "\[Rule]", "0.004"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6839167340238447`*^9, 3.6839167570388055`*^9}, {
   3.6859035901197157`*^9, 3.6859035902580757`*^9}, 3.685903650669655*^9, {
   3.686257134179968*^9, 3.6862571342672577`*^9}, 3.688735140691209*^9, {
   3.6887357376344423`*^9, 3.6887357410305085`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Other", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"Range", "[", "num", "]"}], ",", 
     RowBox[{"Union", "[", 
      RowBox[{"RadialVelocity", ",", "PrimaryTransit", ",", "Best"}], "]"}]}],
     "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6839167622912703`*^9, 3.683916811950673*^9}, {
  3.685903990661321*^9, 3.685903991762271*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fig1cOther", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Tooltip", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Log10", "[", 
            RowBox[{
            "r", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            "]"}], ",", 
           RowBox[{"Log10", "[", 
            RowBox[{
            "m", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "Other"}], "}"}]}], "]"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Green"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"PointSize", "\[Rule]", "0.004"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6839168200198507`*^9, 3.6839168339063406`*^9}, {
   3.6839176913239326`*^9, 3.6839176919731092`*^9}, {3.685903597265703*^9, 
   3.685903597458215*^9}, {3.6862571299840493`*^9, 3.686257130217568*^9}, {
   3.6863361439030437`*^9, 3.6863361465089865`*^9}, 3.6887351446617765`*^9, {
   3.6887357452657537`*^9, 3.6887357499302015`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fig1cBest", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Tooltip", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Log10", "[", 
            RowBox[{
            "r", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            "]"}], ",", 
           RowBox[{"Log10", "[", 
            RowBox[{
            "m", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"exoMassRadius", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "Best"}], "}"}]}], "]"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"PointSize", "\[Rule]", "0.005"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.683917696453489*^9, 3.6839177204945717`*^9}, {
   3.685903604685429*^9, 3.6859036049290724`*^9}, {3.6859042320830364`*^9, 
   3.6859042348333254`*^9}, 3.6862571213854833`*^9, 3.6887351469679203`*^9, {
   3.688735627954537*^9, 3.6887356283062396`*^9}, {3.688735751974643*^9, 
   3.688735754563501*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Length", "/@", 
     RowBox[{"{", 
      RowBox[{
      "Best", ",", "PrimaryTransit", ",", "RadialVelocity", ",", "Other"}], 
      "}"}]}], "//", "Total"}], ")"}], "==", "num"}]], "Input",
 CellChangeTimes->{{3.6859037007998953`*^9, 3.68590373884302*^9}, {
  3.6859040125565457`*^9, 3.6859040812661834`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fe", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{
     "\"\<http://th.if.uj.edu.pl/~odrzywolek/MassRadiusFe.dat\>\"", ",", 
      "\"\<Table\>\""}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{";;", ",", 
      RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.684851338283399*^9, 3.684851388099511*^9}, 
   3.6887352224788904`*^9}],

Cell[BoxData[
 RowBox[{"wFe", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"Log10", "@", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"fe", "\[LeftDoubleBracket]", 
          RowBox[{";;", ",", "2"}], "\[RightDoubleBracket]"}], "rEarth"}], 
        ",", 
        RowBox[{
         RowBox[{"fe", "\[LeftDoubleBracket]", 
          RowBox[{";;", ",", "1"}], "\[RightDoubleBracket]"}], "mEarth"}]}], 
       "}"}], "]"}]}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Thin"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.684851405359468*^9, 3.684851491162767*^9}, {
  3.6848515221853204`*^9, 3.6848515431370687`*^9}, {3.6848515759654117`*^9, 
  3.684851598975604*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"massTicksMain", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"pow", ",", 
       TagBox[
        StyleBox[
         RowBox[{"\"\<\\!\\(\\*SuperscriptBox[\\(10\\), \\(\>\"", "<>", 
          RowBox[{"ToString", "[", "pow", "]"}], "<>", "\"\<\\)]\\)\>\""}],
         ShowSpecialCharacters->False,
         ShowStringCharacters->True,
         NumberMarks->True],
        FullForm]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"pow", ",", "20", ",", "30", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6834842059312553`*^9, 3.6834842990135765`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"massTicksEarth", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log10", "[", 
        RowBox[{"masa", "*", "mEarth"}], "]"}], ",", 
       RowBox[{
        RowBox[{"ToString", "[", "masa", "]"}], "<>", 
        "\"\< \!\(\*SubscriptBox[\(M\), \(\[CirclePlus]\)]\)\>\""}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"masa", ",", 
       RowBox[{"{", 
        RowBox[{
        "0.1", ",", "1", ",", "2", ",", "5", ",", "10", ",", "50", ",", 
         "100"}], "}"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.683485747527957*^9, 3.6834857553807464`*^9}, {
   3.683485788965663*^9, 3.6834858041444373`*^9}, 3.6837443170021954`*^9, {
   3.6839182018915095`*^9, 3.683918203309395*^9}, {3.684850964707615*^9, 
   3.684850965300185*^9}, {3.6848510319661055`*^9, 3.684851032647954*^9}, {
   3.685903211557458*^9, 3.685903215068824*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"radiusTicksEarth", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log10", "[", 
        RowBox[{"radius", "*", "rEarth"}], "]"}], ",", 
       RowBox[{
        RowBox[{"ToString", "[", "radius", "]"}], "<>", 
        "\"\< \!\(\*SubscriptBox[\(R\), \(\[CirclePlus]\)]\)\>\""}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"radius", ",", 
       RowBox[{"{", 
        RowBox[{"0.1", ",", "1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6839182533384914`*^9, 3.6839182839626784`*^9}, 
   3.683918315280317*^9, {3.6843414630171437`*^9, 3.684341463241702*^9}, {
   3.684850936172594*^9, 3.6848509605107803`*^9}, {3.6859032218027287`*^9, 
   3.685903223866212*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"massTicksJupiter", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log10", "[", 
        RowBox[{"masa", "*", "mJupiter"}], "]"}], ",", 
       RowBox[{
        RowBox[{"ToString", "[", "masa", "]"}], "<>", 
        "\"\< \!\(\*SubscriptBox[\(M\), \(J\)]\)\>\""}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"masa", ",", 
       RowBox[{"{", 
        RowBox[{"0.1", ",", "1", ",", "13", ",", "84"}], "}"}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.683485149048316*^9, 3.6834851513078814`*^9}, {
   3.6834851813877387`*^9, 3.6834853422179337`*^9}, {3.683485649016713*^9, 
   3.683485653739539*^9}, {3.683918209928972*^9, 3.6839182105049567`*^9}, 
   3.6839911045276084`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"radiusTicks", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "\"\<10 km\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "\"\<100 km\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "\"\<\!\(\*SuperscriptBox[\(10\), \(3\)]\) km\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log10", "[", 
        RowBox[{"2", "*", 
         RowBox[{"10", "^", "6"}]}], "]"}], ",", 
       "\"\<2\[Cross]\!\(\*SuperscriptBox[\(10\), \(3\)]\) km\>\""}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log10", "[", 
        RowBox[{"5", "*", 
         RowBox[{"10", "^", "6"}]}], "]"}], ",", 
       "\"\<5\[Cross]\!\(\*SuperscriptBox[\(10\), \(3\)]\) km\>\""}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "\"\<\!\(\*SuperscriptBox[\(10\), \(4\)]\) km\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log10", "[", 
        RowBox[{"2", "*", 
         RowBox[{"10", "^", "7"}]}], "]"}], ",", 
       "\"\<2\[Cross]\!\(\*SuperscriptBox[\(10\), \(4\)]\) km\>\""}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log10", "[", 
        RowBox[{"5", "*", 
         RowBox[{"10", "^", "7"}]}], "]"}], ",", 
       "\"\<5\[Cross]\!\(\*SuperscriptBox[\(10\), \(4\)]\) km\>\""}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "\"\<\!\(\*SuperscriptBox[\(10\), \(5\)]\) km\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log10", "[", 
        RowBox[{"2", "*", 
         RowBox[{"10", "^", "8"}]}], "]"}], ",", 
       "\"\<2\[Cross]\!\(\*SuperscriptBox[\(10\), \(5\)]\) km\>\""}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "\"\<\!\(\*SuperscriptBox[\(10\), \(6\)]\) km\>\""}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6831423475897703`*^9, 3.683142416092434*^9}, {
  3.683142678583172*^9, 3.683142849426421*^9}, {3.683484491235611*^9, 
  3.6834845342133813`*^9}, {3.6834846206891136`*^9, 3.6834846399646297`*^9}, {
  3.6838393828251867`*^9, 3.683839396455038*^9}, {3.683839438628297*^9, 
  3.6838394474549627`*^9}, {3.6876233237340527`*^9, 3.687623325632806*^9}, {
  3.6884964123067894`*^9, 3.6884964612139797`*^9}, {3.68849651129627*^9, 
  3.6884965485123243`*^9}, {3.6884966096430225`*^9, 3.6884966330352845`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"radiusTicksJupiter", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log10", "[", 
        RowBox[{"radius", "*", "rJupiter"}], "]"}], ",", 
       RowBox[{
        RowBox[{"ToString", "[", "radius", "]"}], "<>", 
        "\"\< \!\(\*SubscriptBox[\(R\), \(J\)]\)\>\""}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"radius", ",", 
       RowBox[{"{", 
        RowBox[{
        "0.5", ",", "1", ",", "2", ",", "5", ",", "10", ",", "20", ",", 
         "50"}], "}"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.683917899910157*^9, 3.683917960328241*^9}, {
   3.683918337273083*^9, 3.683918338119561*^9}, {3.6843414466596327`*^9, 
   3.6843414474988637`*^9}, 3.686254019826685*^9}],

Cell[BoxData[
 RowBox[{"fig1", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
   "fig1a", ",", "fig1cRadialVelocity", ",", "fig1cPrimaryTransits", ",", 
    "fig1cOther", ",", "fig1cBest", ",", "w2d", ",", "wFe", ",", "w2b", ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"Axes", "\[Rule]", "None"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Rotate", "[", 
          RowBox[{
          "\"\<0.7 g/\!\(\*SuperscriptBox[\(cm\), \(3\)]\)\>\"", ",", "0.6"}],
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"8.4", ",", "28.8"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Rotate", "[", 
          RowBox[{
          "\"\<7 g/\!\(\*SuperscriptBox[\(cm\), \(3\)]\)\>\"", ",", "0.55"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.35", ",", "23.48"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Rotate", "[", 
          RowBox[{
          "\"\<30 g/\!\(\*SuperscriptBox[\(cm\), \(3\)]\)\>\"", ",", "0.55"}],
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"6.35", ",", "24.14"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
        "\"\<Red - Transit\\nBlue - RV\\nGreen - Other\\nBlack - \
Transit&RV\\n+  Solar System\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"8.3", ",", "24"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.5", ",", "0.5", ",", "0.0", ",", "0.1"}], "]"}], ",", 
          RowBox[{"Rectangle", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "21"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Log10", "[", 
               RowBox[{"0.5", " ", "rJupiter"}], "]"}], ",", 
              RowBox[{"Log10", "@", 
               RowBox[{
               "mSolarSystem", "\[LeftDoubleBracket]", "6", 
                "\[RightDoubleBracket]"}]}]}], "}"}]}], "]"}]}], "}"}]}], 
       "*)"}], "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"massTicksMain", ",", 
         RowBox[{"Join", "[", 
          RowBox[{"massTicksJupiter", ",", "massTicksEarth"}], "]"}]}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"radiusTicks", ",", 
         RowBox[{"Join", "[", 
          RowBox[{"radiusTicksEarth", ",", "radiusTicksJupiter"}], "]"}]}], 
        "}"}]}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "900"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<Radius [km]\>\"", ",", "\"\<Mass [kg]\>\""}], "}"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6.2", ",", "8.6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"23", ",", "29.4"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"FontSize", "\[Rule]", "18"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6838342283375673`*^9, 3.6838342361382155`*^9}, {
   3.683839333001213*^9, 3.6838393349608355`*^9}, {3.683839411786337*^9, 
   3.6838394126624694`*^9}, {3.683839518014698*^9, 3.6838395309693727`*^9}, {
   3.6838396117749853`*^9, 3.683839612614938*^9}, {3.683839745757928*^9, 
   3.6838400281154995`*^9}, {3.683916843346642*^9, 3.683916861090868*^9}, {
   3.6839177261313534`*^9, 3.6839177303696938`*^9}, {3.683918166160488*^9, 
   3.6839181683309703`*^9}, {3.6839183985086336`*^9, 3.683918533202424*^9}, {
   3.683991504188834*^9, 3.6839915130958505`*^9}, {3.6848514961209655`*^9, 
   3.6848514990477266`*^9}, {3.684877989813959*^9, 3.6848780631540995`*^9}, {
   3.684878110361707*^9, 3.6848781275554543`*^9}, {3.68495052016678*^9, 
   3.68495057677864*^9}, {3.684951887213395*^9, 3.6849519343419094`*^9}, {
   3.684951964373478*^9, 3.6849519777233763`*^9}, {3.6859029332407236`*^9, 
   3.6859029337119827`*^9}, 3.685903099850571*^9, 3.685903257340186*^9, 
   3.685903551341633*^9, {3.6859036457285213`*^9, 3.685903673566502*^9}, {
   3.6862570962935357`*^9, 3.686257096909278*^9}, 3.68849297343962*^9, {
   3.688495066206154*^9, 3.688495119566452*^9}, {3.6884957739261284`*^9, 
   3.6884958365223308`*^9}, {3.688495881593323*^9, 3.688495909859249*^9}, {
   3.6884963205132685`*^9, 3.688496322067997*^9}, 3.688496585608037*^9, {
   3.6884971454597816`*^9, 3.6884971696858006`*^9}, {3.6884989938761225`*^9, 
   3.688498997993065*^9}, {3.6887356866588583`*^9, 3.688735716882615*^9}, {
   3.6887357928493943`*^9, 3.6887358390824823`*^9}, 3.688736072492323*^9, {
   3.688736104322027*^9, 3.688736118430632*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Figure", " ", "1", " ", "section", " ", "END"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6887348697971*^9, 3.6887348701185455`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Figure", " ", "2", " ", "and", " ", 
   RowBox[{"Suppl", ".", " ", "section"}], " ", "BEGIN"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.688735314378448*^9, 3.688735332173842*^9}}],

Cell[BoxData[
 RowBox[{"histNUM", "=", "32"}]], "Input",
 CellChangeTimes->{{3.6882467220988564`*^9, 3.6882467262427683`*^9}, {
  3.688248224702032*^9, 3.688248228120129*^9}, {3.688401169568798*^9, 
  3.688401169981864*^9}, {3.688403177751239*^9, 3.6884031785263004`*^9}, {
  3.6884120297384424`*^9, 3.6884120307230625`*^9}, {3.6884182171736417`*^9, 
  3.6884182186214995`*^9}, {3.6885816773351955`*^9, 3.688581677729503*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"hist", "=", 
   RowBox[{"Histogram", "[", 
    RowBox[{
     RowBox[{
     "\[Rho]AllLog", "\[LeftDoubleBracket]", ";;", "\[RightDoubleBracket]"}], 
     ",", "histNUM", ",", "\"\<PDF\>\""}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6862539578181534`*^9, 3.686253983728438*^9}, {
   3.686425745237776*^9, 3.686425746576331*^9}, {3.6864258175742197`*^9, 
   3.686425885505912*^9}, {3.6864279818260555`*^9, 3.686427985529874*^9}, {
   3.6864320459845815`*^9, 3.6864320471607094`*^9}, {3.686593664496846*^9, 
   3.686593666941972*^9}, {3.6866663438003407`*^9, 3.6866663875687246`*^9}, {
   3.6866666527130146`*^9, 3.6866666675364323`*^9}, 3.686667056409478*^9, {
   3.6866841905986195`*^9, 3.6866841917827325`*^9}, {3.6866891342300606`*^9, 
   3.6866891632702885`*^9}, {3.6880733612698684`*^9, 3.688073369113042*^9}, {
   3.6880737174390216`*^9, 3.6880737202773857`*^9}, {3.6882467345160513`*^9, 
   3.6882467401942277`*^9}, 3.6887361289184856`*^9}],

Cell[BoxData[
 RowBox[{"dist1", "=", 
  RowBox[{"FindDistributionParameters", "[", 
   RowBox[{
    RowBox[{"\[Rho]AllLog", "\[LeftDoubleBracket]", 
     RowBox[{"7", ";;"}], "\[RightDoubleBracket]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"distribution", "[", 
     RowBox[{"lg\[Rho]2", ",", "\[Sigma]2"}], "]"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"lg\[Rho]2", ",", "0.0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]2", ",", "0.38"}], "}"}]}], "\[IndentingNewLine]", 
     "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"MaxIterations", "\[Rule]", 
     RowBox[{"4", "*", "4096"}]}], ",", 
    RowBox[{"ParameterEstimator", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<MaximumLikelihood\>\"", ",", 
       RowBox[{"Method", "\[Rule]", "\"\<NMaximize\>\""}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6880728162639847`*^9, 3.688072860900891*^9}, {
  3.6880730367549987`*^9, 3.688073038151407*^9}, {3.688415684943214*^9, 
  3.6884157065536914`*^9}, {3.688415824014358*^9, 3.688415825569496*^9}, {
  3.6884158993147726`*^9, 3.6884159001219215`*^9}, {3.6885820933276014`*^9, 
  3.6885820953938503`*^9}}],

Cell[BoxData[
 RowBox[{"est1", "=", 
  RowBox[{"EstimatedDistribution", "[", 
   RowBox[{
    RowBox[{"\[Rho]AllLog", "\[LeftDoubleBracket]", 
     RowBox[{"7", ";;"}], "\[RightDoubleBracket]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"distribution", "[", 
     RowBox[{"lg\[Rho]2", ",", "\[Sigma]2"}], "]"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"lg\[Rho]2", ",", 
        RowBox[{"-", "0.1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]2", ",", "0.38"}], "}"}]}], "\[IndentingNewLine]", 
     "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"MaxIterations", "\[Rule]", 
     RowBox[{"4", "*", "4096"}]}], ",", 
    RowBox[{"ParameterEstimator", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<MaximumLikelihood\>\"", ",", 
       RowBox[{"Method", "\[Rule]", "\"\<NMaximize\>\""}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.688072891274394*^9, 3.6880729077826495`*^9}, {
  3.688415832360571*^9, 3.688415834155344*^9}, {3.6884159044925537`*^9, 
  3.6884159052014437`*^9}, {3.688582101543678*^9, 3.6885821029635983`*^9}}],

Cell[BoxData[
 RowBox[{"H1", "=", 
  RowBox[{"DistributionFitTest", "[", 
   RowBox[{
    RowBox[{"\[Rho]AllLog", "\[LeftDoubleBracket]", 
     RowBox[{"7", ";;"}], "\[RightDoubleBracket]"}], ",", "est1", ",", 
    "\"\<HypothesisTestData\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6864299131372747`*^9, 3.686429913588475*^9}, {
   3.686429986590699*^9, 3.68642999114377*^9}, {3.686669096910083*^9, 
   3.6866691034845257`*^9}, {3.686669156567707*^9, 3.6866691591425686`*^9}, {
   3.686669200190684*^9, 3.6866692422124662`*^9}, {3.686669274305787*^9, 
   3.686669274683809*^9}, 3.686669534076586*^9, {3.6877089724142494`*^9, 
   3.6877089733818235`*^9}, {3.6877850113103113`*^9, 3.687785015694001*^9}, {
   3.688072934550403*^9, 3.6880729402455854`*^9}}],

Cell[BoxData[
 RowBox[{"confidenceLevel1", "=", 
  RowBox[{"H1", "[", "\"\<PearsonChiSquare\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.6877092949385233`*^9, 3.6877093009204345`*^9}, 
   3.6880730663415623`*^9, 3.688073836009164*^9}],

Cell[BoxData[
 RowBox[{"100", "*", "confidenceLevel1"}]], "Input"],

Cell[BoxData[
 RowBox[{"allTests1", "=", 
  RowBox[{"H1", "[", 
   RowBox[{"\"\<TestDataTable\>\"", ",", "All"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.6864304191512566`*^9, 3.688073070030305*^9, {3.6880741112409024`*^9, 
   3.6880741172821417`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"exoLegend1peakLogLikelihood", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"\"\<I.\\n\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)=\>\"", "<>", 
     RowBox[{"StringTake", "[", 
      RowBox[{
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"10.", "^", "lg\[Rho]2"}], "/.", "dist1"}], "]"}], ",", 
       "3"}], "]"}], "<>", "\"\< g/\!\(\*SuperscriptBox[\(cm\), \(3\)]\)\>\"",
      "<>", "\"\<\\n\!\(\*SubscriptBox[\(n\), \(1\)]\)=1\>\"", "<>", 
     "\"\<\\n\!\(\*SubscriptBox[\(\[Sigma]\), \(1\)]\)=\>\"", "<>", 
     RowBox[{"StringTake", "[", 
      RowBox[{
       RowBox[{"ToString", "[", 
        RowBox[{"\[Sigma]2", "/.", "dist1"}], "]"}], ",", "4"}], "]"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.688073772251337*^9, 3.6880738205658035`*^9}, {
  3.6882472279994717`*^9, 3.6882472329686894`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"peaks1", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Line", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"lg\[Rho]2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"lg\[Rho]2", ",", 
           RowBox[{"shape", "[", 
            RowBox[{"lg\[Rho]2", ",", "lg\[Rho]2", ",", "\[Sigma]2"}], 
            "]"}]}], "}"}]}], "}"}], "/.", "dist1"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Line", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"lg\[Rho]2", "-", 
            RowBox[{"\[Sigma]2", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"Log", "[", "4", "]"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"shape", "[", 
             RowBox[{"lg\[Rho]2", ",", "lg\[Rho]2", ",", "\[Sigma]2"}], "]"}],
             "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"lg\[Rho]2", "+", 
            RowBox[{"\[Sigma]2", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"Log", "[", "4", "]"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"shape", "[", 
             RowBox[{"lg\[Rho]2", ",", "lg\[Rho]2", ",", "\[Sigma]2"}], "]"}],
             "/", "2"}]}], "}"}]}], "}"}], "/.", "dist1"}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.688074029020708*^9, 3.6880740645044937`*^9}, {
  3.688582123263835*^9, 3.6885821362597895`*^9}, {3.688734209790495*^9, 
  3.6887342130491695`*^9}}],

Cell[BoxData[
 RowBox[{"LogLikelihood", "[", 
  RowBox[{"est1", ",", 
   RowBox[{"\[Rho]AllLog", "\[LeftDoubleBracket]", 
    RowBox[{"7", ";;"}], "\[RightDoubleBracket]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6885868639646683`*^9, 3.6885868640684586`*^9}}],

Cell[BoxData[
 RowBox[{"fig1peak", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"hist", ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"PDF", "[", 
       RowBox[{"est1", ",", "x"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "2"}], ",", "3"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Red", ",", "Green", ",", "Blue", ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", "DotDashed"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"LineLegend", "[", 
          RowBox[{"exoLegend1peakLogLikelihood", ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
            RowBox[{"Directive", "[", "20", "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Automatic", ",", "None"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"densityTicks", ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<Probability density\>\"", ",", "None"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Average exoplanet density [g/\!\(\*SuperscriptBox[\(cm\), \(3\)]\
\)]\>\"", ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"FontSize", "\[Rule]", "26"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "None"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "900"}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Dotted", ",", "peaks1", ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"\"\<P>\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"100", "*", "confidenceLevel1"}], "]"}], "<>", 
          "\"\< %\>\""}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0.9522"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{"allTests1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.2"}], ",", "0.85"}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6880737060478077`*^9, 3.6880737463469715`*^9}, 
   3.688073840493732*^9, 3.688073938182275*^9, {3.688073976781499*^9, 
   3.6880739798153095`*^9}, {3.6880741019483256`*^9, 3.68807418651334*^9}, {
   3.6880749790216656`*^9, 3.688074992384097*^9}, {3.6882467592030473`*^9, 
   3.688246759352124*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"\"\<Fig_1_\>\"", "<>", 
     RowBox[{"ToString", "[", "distribution", "]"}], "<>", "\"\<_\>\"", "<>", 
     RowBox[{"ToString", "[", "histNUM", "]"}], "<>", "\"\<_\>\"", "<>", 
     "stamp", "<>", "\"\<.pdf\>\""}], ",", "fig1peak", ",", 
    RowBox[{"\"\<AllowRasterization\>\"", "\[Rule]", "False"}]}], "]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.688242824353153*^9, 3.688242827871519*^9}, {
   3.688246888269923*^9, 3.688246918151022*^9}, {3.6885821494991236`*^9, 
   3.688582191093887*^9}, 3.6887342369143114`*^9}],

Cell[BoxData[
 RowBox[{"dist2", "=", 
  RowBox[{"FindDistributionParameters", "[", 
   RowBox[{
    RowBox[{"\[Rho]AllLog", "\[LeftDoubleBracket]", 
     RowBox[{"7", ";;"}], "\[RightDoubleBracket]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"MixtureDistribution", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"norm2", ",", "norm3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"distribution", "[", 
         RowBox[{"lg\[Rho]2", ",", "\[Sigma]2"}], "]"}], ",", 
        RowBox[{"distribution", "[", 
         RowBox[{"lg\[Rho]3", ",", "\[Sigma]3"}], "]"}]}], "}"}]}], "]"}], 
    ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"norm2", ",", "0.80"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"lg\[Rho]2", ",", 
        RowBox[{"-", "0.1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]2", ",", "0.38"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"norm3", ",", "0.19"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"lg\[Rho]3", ",", "0.84"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]3", ",", "0.25"}], "}"}]}], "\[IndentingNewLine]", 
     "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"MaxIterations", "\[Rule]", 
     RowBox[{"4", "*", "4096"}]}], ",", 
    RowBox[{"ParameterEstimator", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<MaximumLikelihood\>\"", ",", 
       RowBox[{"Method", "\[Rule]", "\"\<NMaximize\>\""}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.688073090042845*^9, 3.6880731057608695`*^9}, {
  3.688416086365617*^9, 3.688416092334506*^9}, {3.688582206874025*^9, 
  3.6885822126764865`*^9}}],

Cell[BoxData[
 RowBox[{"est2", "=", 
  RowBox[{"EstimatedDistribution", "[", 
   RowBox[{
    RowBox[{"\[Rho]AllLog", "\[LeftDoubleBracket]", 
     RowBox[{"7", ";;"}], "\[RightDoubleBracket]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"MixtureDistribution", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"norm2", ",", "norm3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"distribution", "[", 
         RowBox[{"lg\[Rho]2", ",", "\[Sigma]2"}], "]"}], ",", 
        RowBox[{"distribution", "[", 
         RowBox[{"lg\[Rho]3", ",", "\[Sigma]3"}], "]"}]}], "}"}]}], "]"}], 
    ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"norm2", ",", "0.75"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"lg\[Rho]2", ",", 
        RowBox[{"-", "0.1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]2", ",", "0.38"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"norm3", ",", "0.25"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"lg\[Rho]3", ",", "0.84"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]3", ",", "0.25"}], "}"}]}], "\[IndentingNewLine]", 
     "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"MaxIterations", "\[Rule]", 
     RowBox[{"4", "*", "4096"}]}], ",", 
    RowBox[{"ParameterEstimator", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<MaximumLikelihood\>\"", ",", 
       RowBox[{"Method", "\[Rule]", "\"\<NMaximize\>\""}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6880731220248685`*^9, 3.688073129812977*^9}, {
  3.688248475602282*^9, 3.6882484799979753`*^9}, {3.688416102678007*^9, 
  3.688416109162284*^9}, {3.688582220121381*^9, 3.6885822229869857`*^9}}],

Cell[BoxData[
 RowBox[{"H2", "=", 
  RowBox[{"DistributionFitTest", "[", 
   RowBox[{
    RowBox[{"\[Rho]AllLog", "\[LeftDoubleBracket]", 
     RowBox[{"7", ";;"}], "\[RightDoubleBracket]"}], ",", "est2", ",", 
    "\"\<HypothesisTestData\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6864299131372747`*^9, 3.686429913588475*^9}, {
   3.686429986590699*^9, 3.68642999114377*^9}, {3.686669096910083*^9, 
   3.6866691034845257`*^9}, {3.686669156567707*^9, 3.6866691591425686`*^9}, {
   3.686669200190684*^9, 3.6866692422124662`*^9}, {3.686669274305787*^9, 
   3.686669274683809*^9}, 3.686669534076586*^9, {3.6877089724142494`*^9, 
   3.6877089733818235`*^9}, {3.6877850113103113`*^9, 3.687785015694001*^9}, {
   3.688072934550403*^9, 3.6880729402455854`*^9}, {3.688073152764394*^9, 
   3.688073155919751*^9}}],

Cell[BoxData[
 RowBox[{"confidenceLevel2", "=", 
  RowBox[{"H2", "[", "\"\<PearsonChiSquare\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.6877092949385233`*^9, 3.6877093009204345`*^9}, 
   3.6880730663415623`*^9, {3.6880731611550922`*^9, 3.6880731612200413`*^9}, 
   3.6880743449108644`*^9}],

Cell[BoxData[
 RowBox[{"allTests2", "=", 
  RowBox[{"H2", "[", 
   RowBox[{"\"\<TestDataTable\>\"", ",", "All"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.6864304191512566`*^9, 3.688073070030305*^9, {3.688073165517499*^9, 
   3.688073165586238*^9}, {3.6880743641879053`*^9, 3.688074366377411*^9}}],

Cell[BoxData[
 RowBox[{"LogLikelihood", "[", 
  RowBox[{"est2", ",", 
   RowBox[{"\[Rho]AllLog", "\[LeftDoubleBracket]", 
    RowBox[{"7", ";;"}], "\[RightDoubleBracket]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6884080410105314`*^9, 3.688408057884096*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"peaks2", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Line", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"lg\[Rho]2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"lg\[Rho]2", ",", 
           RowBox[{
            RowBox[{"Abs", "@", "norm2"}], " ", 
            RowBox[{"shape", "[", 
             RowBox[{"lg\[Rho]2", ",", "lg\[Rho]2", ",", "\[Sigma]2"}], 
             "]"}]}]}], "}"}]}], "}"}], "/.", "dist2"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Line", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"lg\[Rho]2", "-", 
            RowBox[{"\[Sigma]2", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"Log", "[", "4", "]"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Abs", "@", "norm2"}], " ", 
            RowBox[{
             RowBox[{"shape", "[", 
              RowBox[{"lg\[Rho]2", ",", "lg\[Rho]2", ",", "\[Sigma]2"}], 
              "]"}], "/", "2"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"lg\[Rho]2", "+", 
            RowBox[{"\[Sigma]2", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"Log", "[", "4", "]"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Abs", "@", "norm2"}], " ", 
            RowBox[{
             RowBox[{"shape", "[", 
              RowBox[{"lg\[Rho]2", ",", "lg\[Rho]2", ",", "\[Sigma]2"}], 
              "]"}], "/", "2"}]}]}], "}"}]}], "}"}], "/.", "dist2"}], "]"}], 
     ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Line", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"lg\[Rho]3", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"lg\[Rho]3", ",", 
           RowBox[{
            RowBox[{"Abs", "@", "norm3"}], " ", 
            RowBox[{"shape", "[", 
             RowBox[{"lg\[Rho]3", ",", "lg\[Rho]3", ",", "\[Sigma]3"}], 
             "]"}]}]}], "}"}]}], "}"}], "/.", "dist2"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Line", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"lg\[Rho]3", "-", 
            RowBox[{"\[Sigma]3", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"Log", "[", "4", "]"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Abs", "@", "norm3"}], " ", 
            RowBox[{
             RowBox[{"shape", "[", 
              RowBox[{"lg\[Rho]3", ",", "lg\[Rho]3", ",", "\[Sigma]3"}], 
              "]"}], "/", "2"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"lg\[Rho]3", "+", 
            RowBox[{"\[Sigma]3", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"Log", "[", "4", "]"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Abs", "@", "norm3"}], " ", 
            RowBox[{
             RowBox[{"shape", "[", 
              RowBox[{"lg\[Rho]3", ",", "lg\[Rho]3", ",", "\[Sigma]3"}], 
              "]"}], "/", "2"}]}]}], "}"}]}], "}"}], "/.", "dist2"}], "]"}]}],
     "\[IndentingNewLine]", "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.688074599324175*^9, 3.688074607407979*^9}, {
  3.688074720606809*^9, 3.688074736479936*^9}, {3.688416130614349*^9, 
  3.688416131129752*^9}, {3.6885822399594517`*^9, 3.688582272902142*^9}, {
  3.6887342668911033`*^9, 3.6887342873345127`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"gaussians2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"est2", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "k"}], "]"}], "]"}], "/", 
       RowBox[{"Total", "@", 
        RowBox[{
        "est2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
      "*", 
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"est2", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "k"}], "]"}], "]"}], ",", "x"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.688074632508452*^9, 3.6880746531535916`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"exoLegend2peakLogLikelihood", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\"\<I. \\n\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)=\>\"", "<>", 
      RowBox[{"StringTake", "[", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"10.", "^", "lg\[Rho]2"}], "/.", "dist2"}], "]"}], ",", 
        "3"}], "]"}], "<>", 
      "\"\< g/\!\(\*SuperscriptBox[\(cm\), \(3\)]\)\>\"", "<>", 
      "\"\<\\n\!\(\*SubscriptBox[\(n\), \(1\)]\)=\>\"", "<>", 
      RowBox[{"StringTake", "[", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"norm2", "/.", "dist2"}], "]"}], ",", "5"}], "]"}], "<>", 
      "\"\<\\n\!\(\*SubscriptBox[\(\[Sigma]\), \(1\)]\)=\>\"", "<>", 
      RowBox[{"StringTake", "[", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"\[Sigma]2", "/.", "dist2"}], "]"}], ",", "4"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\"\<II. \\n\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)=\>\"", "<>", 
      RowBox[{"StringTake", "[", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"10.", "^", "lg\[Rho]3"}], "/.", "dist2"}], "]"}], ",", 
        "3"}], "]"}], "<>", " ", 
      "\"\< g/\!\(\*SuperscriptBox[\(cm\), \(3\)]\)\>\"", "<>", 
      "\"\<\\n\!\(\*SubscriptBox[\(n\), \(2\)]\)=\>\"", "<>", 
      RowBox[{"StringTake", "[", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"norm3", "/.", "dist2"}], "]"}], ",", "5"}], "]"}], "<>", 
      "\"\<\\n\!\(\*SubscriptBox[\(\[Sigma]\), \(2\)]\)=\>\"", "<>", 
      RowBox[{"StringTake", "[", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"\[Sigma]3", "/.", "dist2"}], "]"}], ",", "4"}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.688074771732415*^9, 3.6880747943625107`*^9}, {
  3.6882427159725294`*^9, 3.6882427192660933`*^9}, {3.6882472084459133`*^9, 
  3.6882472126193705`*^9}}],

Cell[BoxData[
 RowBox[{"fig2peak", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"hist", ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Evaluate", "@", 
       RowBox[{"Join", "[", 
        RowBox[{"gaussians2", ",", 
         RowBox[{"{", 
          RowBox[{"PDF", "[", 
           RowBox[{"est2", ",", "x"}], "]"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "2"}], ",", "3"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Red", ",", "Green", ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", "DotDashed"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"LineLegend", "[", 
          RowBox[{"exoLegend2peakLogLikelihood", ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
            RowBox[{"Directive", "[", "20", "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Automatic", ",", "None"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"densityTicks", ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<Probability density\>\"", ",", "None"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Average exoplanet density [g/\!\(\*SuperscriptBox[\(cm\), \(3\)]\
\)]\>\"", ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"FontSize", "\[Rule]", "26"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "None"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "900"}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Dotted", ",", 
       RowBox[{"(*", 
        RowBox[{"peaks2", ","}], "*)"}], 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"\"\<P>\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"100", "*", "confidenceLevel2"}], "]"}], "<>", 
          "\"\< %\>\""}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0.9522"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{"allTests2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.2"}], ",", "0.96"}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.688074555833838*^9, 3.6880745793523226`*^9}, {
   3.688074682052779*^9, 3.6880747113468275`*^9}, {3.688074802272659*^9, 
   3.688074802757376*^9}, 3.688074970633574*^9, {3.6882473200835714`*^9, 
   3.688247320223981*^9}, 3.688417713514125*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"\"\<Fig_2_\>\"", "<>", 
     RowBox[{"ToString", "[", "distribution", "]"}], "<>", "\"\<_\>\"", "<>", 
     RowBox[{"ToString", "[", "histNUM", "]"}], "<>", "\"\<_\>\"", "<>", 
     "stamp", "<>", "\"\<.pdf\>\""}], ",", "fig2peak", ",", 
    RowBox[{"\"\<AllowRasterization\>\"", "\[Rule]", "False"}]}], "]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.688242805053835*^9, 3.688242809595915*^9}, 
   3.688246957925275*^9, {3.688416171957387*^9, 3.688416207599248*^9}, {
   3.688582300168543*^9, 3.688582307333952*^9}, 3.688734302081758*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"guess", "=", "\"\<A\>\""}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"A", ",", " ", "B", ",", " ", "C"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.688401896698072*^9, 3.688401906507202*^9}, {
  3.688402881230463*^9, 3.6884028823815265`*^9}, {3.6884029579406347`*^9, 
  3.6884029583015966`*^9}, {3.6884032891312666`*^9, 3.688403316527709*^9}, {
  3.6884035197271624`*^9, 3.6884035202456098`*^9}, {3.6884035515264835`*^9, 
  3.688403551976091*^9}, {3.6884148967349925`*^9, 3.688414897222289*^9}, {
  3.6884149656423717`*^9, 3.6884149662490005`*^9}, {3.6884150263523407`*^9, 
  3.6884150267724266`*^9}, {3.6884179912152376`*^9, 3.6884179916273375`*^9}, {
  3.688737200892582*^9, 3.6887372290068493`*^9}, {3.688737298271395*^9, 
  3.688737298636964*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"initA", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"norm2", ",", "0.80"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"lg\[Rho]2", ",", 
        RowBox[{"-", "0.1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]2", ",", "0.38"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"norm3", ",", "0.19"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"lg\[Rho]3", ",", "0.84"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]3", ",", "0.25"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"norm4", ",", "0.01"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"lg\[Rho]4", ",", "1.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]4", ",", ".07"}], "}"}]}], "\[IndentingNewLine]", 
     "}"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6882483064494047`*^9, 3.688248312688038*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"initB", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"norm2", ",", "0.12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"lg\[Rho]2", ",", 
       RowBox[{"-", "0.55"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]2", ",", "0.24"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"norm3", ",", "0.62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"lg\[Rho]3", ",", 
       RowBox[{"-", "0.077"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]3", ",", "0.32"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"norm4", ",", "0.26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"lg\[Rho]4", ",", "0.79"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]4", ",", "0.338"}], "}"}]}], "\[IndentingNewLine]", 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6882483396356688`*^9, 3.6882483479938984`*^9}, {
  3.688737237948311*^9, 3.6887372712273345`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"initC", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"norm2", ",", "0.75"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"lg\[Rho]2", ",", 
       RowBox[{"-", "0.1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]2", ",", "0.38"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"norm3", ",", "0.24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"lg\[Rho]3", ",", "0.84"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]3", ",", "0.25"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"norm4", ",", "0.02"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"lg\[Rho]4", ",", "0.2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]4", ",", ".007"}], "}"}]}], "\[IndentingNewLine]", 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6882484200415134`*^9, 3.688248420738368*^9}, {
  3.688248452599103*^9, 3.688248453018219*^9}, {3.6882484852178526`*^9, 
  3.6882484939049597`*^9}, {3.688248543677947*^9, 3.688248550894145*^9}}],

Cell[BoxData[
 RowBox[{"init", "=", 
  RowBox[{"ToExpression", "[", 
   RowBox[{"\"\<init\>\"", "<>", "guess"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.688248287768753*^9, 3.6882482956547384`*^9}, {
  3.6882484981332054`*^9, 3.6882484996031137`*^9}, {3.6884019114975643`*^9, 
  3.6884019300999947`*^9}, {3.688402030869187*^9, 3.688402049015486*^9}}],

Cell[BoxData[
 RowBox[{"dist3", "=", 
  RowBox[{"FindDistributionParameters", "[", 
   RowBox[{
    RowBox[{"\[Rho]AllLog", "\[LeftDoubleBracket]", 
     RowBox[{"7", ";;"}], "\[RightDoubleBracket]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"MixtureDistribution", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"norm2", ",", "norm3", ",", "norm4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"distribution", "[", 
         RowBox[{"lg\[Rho]2", ",", "\[Sigma]2"}], "]"}], ",", 
        RowBox[{"distribution", "[", 
         RowBox[{"lg\[Rho]3", ",", "\[Sigma]3"}], "]"}], ",", 
        RowBox[{"distribution", "[", 
         RowBox[{"lg\[Rho]4", ",", "\[Sigma]4"}], "]"}]}], "}"}]}], "]"}], 
    ",", "\[IndentingNewLine]", "init", ",", "\[IndentingNewLine]", 
    RowBox[{"MaxIterations", "\[Rule]", 
     RowBox[{"4", "*", "4096"}]}], ",", 
    RowBox[{"ParameterEstimator", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<MaximumLikelihood\>\"", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", "\"\<NMaximize\>\"", "}"}]}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.686593722773817*^9, 3.6865937660228233`*^9}, {
   3.6866669943093424`*^9, 3.6866669991231737`*^9}, {3.6866674070348587`*^9, 
   3.68666741053817*^9}, {3.6866674522551155`*^9, 3.6866675051156783`*^9}, {
   3.686667536910215*^9, 3.686667537413553*^9}, {3.6866678881472187`*^9, 
   3.6866678906779795`*^9}, {3.6866694728888373`*^9, 3.686669473116474*^9}, {
   3.6866695784154663`*^9, 3.6866695787052245`*^9}, 3.6882455459008512`*^9, {
   3.688245806798746*^9, 3.6882458641192093`*^9}, 3.688245953703458*^9, {
   3.688246051403315*^9, 3.6882461581411505`*^9}, {3.6882463225381002`*^9, 
   3.688246369344617*^9}, {3.6882464385867767`*^9, 3.688246438867528*^9}, 
   3.688246549192906*^9, {3.68824830447818*^9, 3.6882483255893106`*^9}, {
   3.6882483558197517`*^9, 3.6882483652277355`*^9}, {3.68841789692428*^9, 
   3.688417908330615*^9}, {3.6885823203907375`*^9, 3.688582330608638*^9}}],

Cell[BoxData[
 RowBox[{"est3", "=", 
  RowBox[{"EstimatedDistribution", "[", 
   RowBox[{
    RowBox[{"\[Rho]AllLog", "\[LeftDoubleBracket]", 
     RowBox[{"7", ";;"}], "\[RightDoubleBracket]"}], ",", 
    RowBox[{"MixtureDistribution", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"norm2", ",", "norm3", ",", "norm4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"distribution", "[", 
         RowBox[{"lg\[Rho]2", ",", "\[Sigma]2"}], "]"}], ",", 
        RowBox[{"distribution", "[", 
         RowBox[{"lg\[Rho]3", ",", "\[Sigma]3"}], "]"}], ",", 
        RowBox[{"distribution", "[", 
         RowBox[{"lg\[Rho]4", ",", "\[Sigma]4"}], "]"}]}], "}"}]}], "]"}], 
    ",", "\[IndentingNewLine]", "init", ",", "\[IndentingNewLine]", 
    RowBox[{"MaxIterations", "\[Rule]", 
     RowBox[{"4", "*", "4096"}]}], ",", 
    RowBox[{"ParameterEstimator", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<MaximumLikelihood\>\"", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", "\"\<NMaximize\>\"", "}"}]}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6865942462077217`*^9, 3.6865943110622144`*^9}, {
   3.6865944959367905`*^9, 3.6865945208801584`*^9}, {3.686594559803629*^9, 
   3.686594560225783*^9}, {3.6866668117830114`*^9, 3.68666681222114*^9}, {
   3.6866669011456428`*^9, 3.6866669719268303`*^9}, {3.6866670094205236`*^9, 
   3.686667013723978*^9}, {3.686667266713747*^9, 3.6866673216999707`*^9}, {
   3.686669499885665*^9, 3.6866695001152763`*^9}, {3.6866695833275394`*^9, 
   3.6866695836183195`*^9}, 3.6876236272652836`*^9, 3.6876236657857394`*^9, 
   3.6882455708030815`*^9, {3.6882458784212203`*^9, 3.6882458797006555`*^9}, 
   3.68824599133755*^9, 3.688246168201932*^9, {3.688246556439178*^9, 
   3.688246558240011*^9}, {3.6882483735077715`*^9, 3.688248378855978*^9}, 
   3.6884048718990793`*^9, 3.688404921769908*^9, {3.688417917040821*^9, 
   3.6884179266062527`*^9}, {3.6885823343139277`*^9, 3.6885823395286617`*^9}}],

Cell[BoxData[
 RowBox[{"gaussians3", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"est3", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "k"}], "]"}], "]"}], "/", 
      RowBox[{"Total", "@", 
       RowBox[{
       "est3", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
     "*", 
     RowBox[{"PDF", "[", 
      RowBox[{
       RowBox[{"est3", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "k"}], "]"}], "]"}], ",", "x"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6864274907908845`*^9, 3.686427545949639*^9}, {
  3.6864286685787644`*^9, 3.686428677874489*^9}, {3.686428737321617*^9, 
  3.686428739471373*^9}, {3.68659443984066*^9, 3.686594450906048*^9}, {
  3.6880748444763403`*^9, 3.688074846301567*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"exoLegend3peakLogLikelihood", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\"\<I. \\n\!\(\*SubscriptBox[\(\[Rho]\), \(1\)]\)=\>\"", "<>", 
      RowBox[{"StringTake", "[", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"10.", "^", "lg\[Rho]2"}], "/.", "dist3"}], "]"}], ",", 
        "3"}], "]"}], "<>", 
      "\"\< g/\!\(\*SuperscriptBox[\(cm\), \(3\)]\)\>\"", "<>", 
      "\"\<\\n\!\(\*SubscriptBox[\(n\), \(1\)]\)=\>\"", "<>", 
      RowBox[{"StringTake", "[", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"norm2", "/.", "dist3"}], "]"}], ",", "5"}], "]"}], "<>", 
      "\"\<\\n\!\(\*SubscriptBox[\(\[Sigma]\), \(1\)]\)=\>\"", "<>", 
      RowBox[{"StringTake", "[", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"\[Sigma]2", "/.", "dist3"}], "]"}], ",", "4"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"\"\<II. \\n\!\(\*SubscriptBox[\(\[Rho]\), \(2\)]\)=\>\"", "<>", 
      RowBox[{"StringTake", "[", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"10.", "^", "lg\[Rho]3"}], "/.", "dist3"}], "]"}], ",", 
        "3"}], "]"}], "<>", " ", 
      "\"\< g/\!\(\*SuperscriptBox[\(cm\), \(3\)]\)\>\"", "<>", 
      "\"\<\\n\!\(\*SubscriptBox[\(n\), \(2\)]\)=\>\"", "<>", 
      RowBox[{"StringTake", "[", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"norm3", "/.", "dist3"}], "]"}], ",", "5"}], "]"}], "<>", 
      "\"\<\\n\!\(\*SubscriptBox[\(\[Sigma]\), \(2\)]\)=\>\"", "<>", 
      RowBox[{"StringTake", "[", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"\[Sigma]3", "/.", "dist3"}], "]"}], ",", "4"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\"\<III. \\n\!\(\*SubscriptBox[\(\[Rho]\), \(3\)]\)=\>\"", "<>", 
       RowBox[{"StringTake", "[", 
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{
           RowBox[{"10.", "^", "lg\[Rho]4"}], "/.", "dist3"}], "]"}], ",", 
         "3"}], "]"}], "<>", 
       "\"\< g/\!\(\*SuperscriptBox[\(cm\), \(3\)]\)\>\"", "<>", 
       "\"\<\\n\!\(\*SubscriptBox[\(n\), \(3\)]\)=\>\"", "<>", 
       RowBox[{"StringTake", "[", 
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"norm4", "/.", "dist3"}], "]"}], ",", "5"}], "]"}]}], 
      RowBox[{"\"\<\\n\!\(\*SubscriptBox[\(\[Sigma]\), \(3\)]\)=\>\"", "<>", 
       RowBox[{"StringTake", "[", 
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"\[Sigma]4", "/.", "dist3"}], "]"}], ",", "4"}], 
        "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.686667371293811*^9, 3.6866673798084927`*^9}, {
  3.6866675915445356`*^9, 3.6866676793710766`*^9}, {3.686667781059453*^9, 
  3.6866678158961267`*^9}, {3.686667852522485*^9, 3.686667877200108*^9}, {
  3.6866679076460686`*^9, 3.6866679532082667`*^9}, {3.686668209058619*^9, 
  3.6866682887555103`*^9}, {3.686668363984593*^9, 3.686668725509456*^9}, {
  3.6866751080670905`*^9, 3.686675113032298*^9}, {3.6866751737968893`*^9, 
  3.6866752444848623`*^9}, {3.688247176314476*^9, 3.688247186409973*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"peaks", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Line", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"lg\[Rho]2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"lg\[Rho]2", ",", 
           RowBox[{
            RowBox[{"Abs", "@", "norm2"}], " ", 
            RowBox[{"shape", "[", 
             RowBox[{"lg\[Rho]2", ",", "lg\[Rho]2", ",", "\[Sigma]2"}], 
             "]"}]}]}], "}"}]}], "}"}], "/.", "dist3"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Line", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"lg\[Rho]2", "-", 
            RowBox[{"\[Sigma]2", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"Log", "[", "4", "]"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Abs", "@", "norm2"}], " ", 
            RowBox[{
             RowBox[{"shape", "[", 
              RowBox[{"lg\[Rho]2", ",", "lg\[Rho]2", ",", "\[Sigma]2"}], 
              "]"}], "/", "2"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"lg\[Rho]2", "+", 
            RowBox[{"\[Sigma]2", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"Log", "[", "4", "]"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Abs", "@", "norm2"}], " ", 
            RowBox[{
             RowBox[{"shape", "[", 
              RowBox[{"lg\[Rho]2", ",", "lg\[Rho]2", ",", "\[Sigma]2"}], 
              "]"}], "/", "2"}]}]}], "}"}]}], "}"}], "/.", "dist3"}], "]"}], 
     ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Line", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"lg\[Rho]3", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"lg\[Rho]3", ",", 
           RowBox[{
            RowBox[{"Abs", "@", "norm3"}], " ", 
            RowBox[{"shape", "[", 
             RowBox[{"lg\[Rho]3", ",", "lg\[Rho]3", ",", "\[Sigma]3"}], 
             "]"}]}]}], "}"}]}], "}"}], "/.", "dist3"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Line", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"lg\[Rho]3", "-", 
            RowBox[{"\[Sigma]3", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"Log", "[", "4", "]"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Abs", "@", "norm3"}], " ", 
            RowBox[{
             RowBox[{"shape", "[", 
              RowBox[{"lg\[Rho]3", ",", "lg\[Rho]3", ",", "\[Sigma]3"}], 
              "]"}], "/", "2"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"lg\[Rho]3", "+", 
            RowBox[{"\[Sigma]3", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"Log", "[", "4", "]"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Abs", "@", "norm3"}], " ", 
            RowBox[{
             RowBox[{"shape", "[", 
              RowBox[{"lg\[Rho]3", ",", "lg\[Rho]3", ",", "\[Sigma]3"}], 
              "]"}], "/", "2"}]}]}], "}"}]}], "}"}], "/.", "dist3"}], "]"}], 
     ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Line", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"lg\[Rho]4", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"lg\[Rho]4", ",", 
           RowBox[{
            RowBox[{"Abs", "@", "norm4"}], " ", 
            RowBox[{"shape", "[", 
             RowBox[{"lg\[Rho]4", ",", "lg\[Rho]4", ",", "\[Sigma]4"}], 
             "]"}]}]}], "}"}]}], "}"}], "/.", "dist3"}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Line", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"lg\[Rho]4", "-", 
            RowBox[{"\[Sigma]4", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"Log", "[", "4", "]"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Abs", "@", "norm4"}], " ", 
            RowBox[{
             RowBox[{"shape", "[", 
              RowBox[{"lg\[Rho]4", ",", "lg\[Rho]4", ",", "\[Sigma]4"}], 
              "]"}], "/", "2"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"lg\[Rho]4", "+", 
            RowBox[{"\[Sigma]4", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"Log", "[", "4", "]"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Abs", "@", "norm4"}], " ", 
            RowBox[{
             RowBox[{"shape", "[", 
              RowBox[{"lg\[Rho]4", ",", "lg\[Rho]4", ",", "\[Sigma]4"}], 
              "]"}], "/", "2"}]}]}], "}"}]}], "}"}], "/.", "dist3"}], "]"}]}],
     "\[IndentingNewLine]", "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.686675353130771*^9, 3.686675408042755*^9}, {
   3.686675530761111*^9, 3.6866756267493734`*^9}, {3.686675681693372*^9, 
   3.6866757145825634`*^9}, {3.686675816718535*^9, 3.6866758169832387`*^9}, {
   3.6866759129373937`*^9, 3.6866760523290606`*^9}, {3.6866762773414087`*^9, 
   3.68667630582111*^9}, {3.6866763511486707`*^9, 3.686676426619367*^9}, 
   3.6866764628737245`*^9, {3.686926291716265*^9, 3.6869263890741234`*^9}, {
   3.688582373468385*^9, 3.688582421618395*^9}, {3.6887343221932907`*^9, 
   3.6887343296551495`*^9}}],

Cell[BoxData[
 RowBox[{"H3", "=", 
  RowBox[{"DistributionFitTest", "[", 
   RowBox[{
    RowBox[{"\[Rho]AllLog", "\[LeftDoubleBracket]", 
     RowBox[{"7", ";;"}], "\[RightDoubleBracket]"}], ",", "est3", ",", 
    "\"\<HypothesisTestData\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6864299131372747`*^9, 3.686429913588475*^9}, {
   3.686429986590699*^9, 3.68642999114377*^9}, {3.686669096910083*^9, 
   3.6866691034845257`*^9}, {3.686669156567707*^9, 3.6866691591425686`*^9}, {
   3.686669200190684*^9, 3.6866692422124662`*^9}, {3.686669274305787*^9, 
   3.686669274683809*^9}, 3.686669534076586*^9, {3.6877089724142494`*^9, 
   3.6877089733818235`*^9}, {3.6877850113103113`*^9, 3.687785015694001*^9}, 
   3.6880733880587225`*^9}],

Cell[BoxData[
 RowBox[{"confidenceLevel3", "=", 
  RowBox[{"H3", "[", "\"\<PearsonChiSquare\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.6877092949385233`*^9, 3.6877093009204345`*^9}, 
   3.688073391610815*^9, 3.688419396070327*^9}],

Cell[BoxData[
 RowBox[{"allTests3", "=", 
  RowBox[{"H3", "[", 
   RowBox[{"\"\<TestDataTable\>\"", ",", "All"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.6864304191512566`*^9, 3.6880733938280845`*^9, {3.688074920300478*^9, 
   3.6880749249245872`*^9}}],

Cell[BoxData[
 RowBox[{"LogLikelihood", "[", 
  RowBox[{"est1", ",", 
   RowBox[{"\[Rho]AllLog", "\[LeftDoubleBracket]", 
    RowBox[{"7", ";;"}], "\[RightDoubleBracket]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.688403402820566*^9, 3.688403402935873*^9}, {
  3.688413350895672*^9, 3.688413354386944*^9}}],

Cell[BoxData[
 RowBox[{"LogLikelihood", "[", 
  RowBox[{"est2", ",", 
   RowBox[{"\[Rho]AllLog", "\[LeftDoubleBracket]", 
    RowBox[{"7", ";;"}], "\[RightDoubleBracket]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6884033960034523`*^9, 3.6884033961939855`*^9}, {
  3.688413359414338*^9, 3.6884133625356503`*^9}}],

Cell[BoxData[
 RowBox[{"LogLikelihood", "[", 
  RowBox[{"est3", ",", 
   RowBox[{"\[Rho]AllLog", "\[LeftDoubleBracket]", 
    RowBox[{"7", ";;"}], "\[RightDoubleBracket]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6884033560320854`*^9, 3.6884033879760585`*^9}, {
  3.688413369983468*^9, 3.6884133799299088`*^9}}],

Cell[BoxData[
 RowBox[{"fig3peak", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"hist", ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Evaluate", "@", 
       RowBox[{"Join", "[", 
        RowBox[{"gaussians3", ",", 
         RowBox[{"{", 
          RowBox[{"PDF", "[", 
           RowBox[{"est3", ",", "x"}], "]"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "2"}], ",", "3"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Red", ",", "Green", ",", "Blue", ",", 
         RowBox[{"{", 
          RowBox[{"Black", ",", "DotDashed"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"LineLegend", "[", 
          RowBox[{"exoLegend3peakLogLikelihood", ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
            RowBox[{"Directive", "[", "20", "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Automatic", ",", "None"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"densityTicks", ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<Probability density\>\"", ",", "None"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Average exoplanet density [g/\!\(\*SuperscriptBox[\(cm\), \(3\)]\
\)]\>\"", ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", "Black"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"FontSize", "\[Rule]", "26"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "None"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "900"}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Dotted", ",", 
       RowBox[{"(*", 
        RowBox[{"peaks", ","}], "*)"}], 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"\"\<P>\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{"100", "*", "confidenceLevel3"}], "]"}], "<>", 
          "\"\< %\>\""}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0.9522"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{"allTests3", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.2"}], ",", "0.96"}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6864271973172855`*^9, 3.686427218195828*^9}, {
   3.6864272834794445`*^9, 3.6864273051520925`*^9}, {3.686427468555741*^9, 
   3.6864274866669292`*^9}, {3.6864275519345255`*^9, 
   3.6864275800793886`*^9}, {3.686428542891478*^9, 3.6864285430107937`*^9}, {
   3.6864286873978605`*^9, 3.6864288139214077`*^9}, {3.686594432630455*^9, 
   3.6865944369369316`*^9}, {3.68666708249587*^9, 3.6866670943232985`*^9}, {
   3.6866677411763983`*^9, 3.686667764056277*^9}, 3.686668010045405*^9, {
   3.686668043482283*^9, 3.6866681216030207`*^9}, {3.686668289927625*^9, 
   3.686668291306291*^9}, 3.6866684243410697`*^9, {3.686668804418293*^9, 
   3.6866688189509163`*^9}, {3.68666889915722*^9, 3.686668906274146*^9}, {
   3.686675436321973*^9, 3.6866754366578846`*^9}, {3.686676246155448*^9, 
   3.6866762690011997`*^9}, 3.686676581269561*^9, 3.68692627764382*^9, {
   3.687551687341028*^9, 3.6875516879616823`*^9}, {3.687551784579678*^9, 
   3.6875518577643495`*^9}, {3.687708917702719*^9, 3.6877089220101748`*^9}, {
   3.6877090661937323`*^9, 3.687709069229776*^9}, {3.6877093071359825`*^9, 
   3.68770934611465*^9}, {3.688074857764279*^9, 3.6880748685688543`*^9}, {
   3.6880749068983097`*^9, 3.6880749493198805`*^9}, {3.6882428365997353`*^9, 
   3.688242842080312*^9}, {3.6882473436461945`*^9, 3.688247343786527*^9}, 
   3.688418037150511*^9, 3.688419388263554*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"\"\<Fig_3_\>\"", "<>", 
     RowBox[{"ToString", "[", "distribution", "]"}], "<>", "\"\<_\>\"", "<>", 
     RowBox[{"ToString", "[", "histNUM", "]"}], "<>", "\"\<_\>\"", "<>", 
     "guess", "<>", "\"\<_\>\"", "<>", "stamp", "<>", "\"\<.pdf\>\""}], ",", 
    "fig3peak", ",", 
    RowBox[{"\"\<AllowRasterization\>\"", "\[Rule]", "False"}]}], "]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6866688859120007`*^9, 3.686668912857663*^9}, {
   3.6875519132309256`*^9, 3.6875519135477324`*^9}, {3.687708935805914*^9, 
   3.6877089370211053`*^9}, {3.6877850438618217`*^9, 
   3.6877850498266735`*^9}, {3.6882427816963997`*^9, 3.688242787748968*^9}, {
   3.688242848586572*^9, 3.6882428515354557`*^9}, 3.688246999397219*^9, {
   3.688402090713467*^9, 3.68840210690055*^9}, {3.688418058979577*^9, 
   3.6884180720213146`*^9}, {3.688582448160942*^9, 3.6885824572679386`*^9}, 
   3.688734370197049*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindDistribution", "[", 
   RowBox[{
    RowBox[{"\[Rho]AllLog", "\[LeftDoubleBracket]", 
     RowBox[{"7", ";;"}], "\[RightDoubleBracket]"}], ",", "15", ",", 
    RowBox[{"MaxItems", "\[Rule]", "2"}], ",", " ", 
    RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}]}], "]"}], "//", 
  "TableForm", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"NOTE", ":", " ", 
     RowBox[{"due", " ", "to", " ", "bug"}]}], ",", " ", 
    RowBox[{
    "sometimes", " ", "this", " ", "line", " ", "must", " ", "be", " ", 
     "executed", " ", "again", " ", "to", " ", "get", " ", 
     "MixtureDistribution", " ", "results"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.68858283599158*^9, 3.6885828565774155`*^9}, {
   3.688587470868785*^9, 3.688587492545478*^9}, 3.688734420909028*^9, 
   3.6887347102657614`*^9, {3.688736976786087*^9, 3.6887370172079697`*^9}, {
   3.688835092525688*^9, 3.6888351046499043`*^9}}]
},
WindowSize->{1520, 781},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Landscape",
"PaperSize"->{792, 612},
"PrintingMargins"->{{36, 36}, {54, 54}}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 335, 7, 30, "Input"],
Cell[896, 29, 411, 10, 30, "Input"],
Cell[1310, 41, 187, 3, 30, "Input"],
Cell[1500, 46, 79, 1, 30, "Input"],
Cell[1582, 49, 869, 16, 30, "Input"],
Cell[2454, 67, 532, 14, 30, "Input"],
Cell[2989, 83, 205, 4, 30, "Input"],
Cell[3197, 89, 255, 5, 30, "Input"],
Cell[3455, 96, 389, 9, 30, "Input"],
Cell[3847, 107, 317, 5, 30, "Input"],
Cell[4167, 114, 337, 9, 30, "Input"],
Cell[4507, 125, 435, 9, 30, "Input"],
Cell[4945, 136, 242, 7, 30, "Input"],
Cell[5190, 145, 297, 7, 30, "Input"],
Cell[5490, 154, 332, 9, 30, "Input"],
Cell[5825, 165, 184, 4, 30, "Input"],
Cell[6012, 171, 187, 4, 30, "Input"],
Cell[6202, 177, 291, 6, 30, "Input"],
Cell[6496, 185, 287, 6, 30, "Input"],
Cell[6786, 193, 594, 18, 30, "Input"],
Cell[7383, 213, 355, 8, 30, "Input"],
Cell[7741, 223, 392, 9, 30, "Input"],
Cell[8136, 234, 166, 3, 30, "Input"],
Cell[8305, 239, 415, 10, 30, "Input"],
Cell[8723, 251, 418, 10, 30, "Input"],
Cell[9144, 263, 390, 10, 30, "Input"],
Cell[9537, 275, 538, 11, 30, "Input"],
Cell[10078, 288, 343, 6, 30, "Input"],
Cell[10424, 296, 225, 5, 50, "Input"],
Cell[10652, 303, 1583, 43, 55, "Input"],
Cell[12238, 348, 379, 9, 30, "Input"],
Cell[12620, 359, 2549, 66, 278, "Input"],
Cell[15172, 427, 486, 11, 30, "Input"],
Cell[15661, 440, 539, 12, 30, "Input"],
Cell[16203, 454, 484, 12, 30, "Input"],
Cell[16690, 468, 2406, 52, 88, "Input"],
Cell[19099, 522, 1932, 42, 88, "Input"],
Cell[21034, 566, 1587, 36, 107, "Input"],
Cell[22624, 604, 1756, 38, 88, "Input"],
Cell[24383, 644, 2379, 61, 164, "Input"],
Cell[26765, 707, 1170, 29, 30, "Input"],
Cell[27938, 738, 689, 17, 30, "Input"],
Cell[28630, 757, 513, 15, 30, "Input"],
Cell[29146, 774, 517, 12, 30, "Input"],
Cell[29666, 788, 683, 18, 30, "Input"],
Cell[30352, 808, 1555, 34, 50, "Input"],
Cell[31910, 844, 439, 11, 30, "Input"],
Cell[32352, 857, 662, 18, 30, "Input"],
Cell[33017, 877, 1252, 30, 50, "Input"],
Cell[34272, 909, 394, 10, 30, "Input"],
Cell[34669, 921, 1315, 31, 50, "Input"],
Cell[35987, 954, 1283, 31, 50, "Input"],
Cell[37273, 987, 375, 10, 30, "Input"],
Cell[37651, 999, 415, 12, 30, "Input"],
Cell[38069, 1013, 838, 22, 30, "Input"],
Cell[38910, 1037, 644, 18, 30, "Input"],
Cell[39557, 1057, 939, 23, 30, "Input"],
Cell[40499, 1082, 803, 21, 30, "Input"],
Cell[41305, 1105, 783, 20, 30, "Input"],
Cell[42091, 1127, 2396, 62, 55, "Input"],
Cell[44490, 1191, 780, 20, 30, "Input"],
Cell[45273, 1213, 4960, 109, 173, "Input"],
Cell[50236, 1324, 186, 4, 30, "Input"],
Cell[50425, 1330, 233, 5, 30, "Input"],
Cell[50661, 1337, 426, 6, 30, "Input"],
Cell[51090, 1345, 988, 17, 30, "Input"],
Cell[52081, 1364, 1282, 28, 164, "Input"],
Cell[53366, 1394, 1196, 27, 164, "Input"],
Cell[54565, 1423, 760, 13, 30, "Input"],
Cell[55328, 1438, 236, 4, 30, "Input"],
Cell[55567, 1444, 66, 1, 30, "Input"],
Cell[55636, 1447, 255, 6, 30, "Input"],
Cell[55894, 1455, 883, 19, 55, "Input"],
Cell[56780, 1476, 1613, 44, 69, "Input"],
Cell[58396, 1522, 262, 5, 30, "Input"],
Cell[58661, 1529, 3021, 78, 114, "Input"],
Cell[61685, 1609, 604, 12, 30, "Input"],
Cell[62292, 1623, 1762, 43, 183, "Input"],
Cell[64057, 1668, 1804, 43, 183, "Input"],
Cell[65864, 1713, 810, 14, 30, "Input"],
Cell[66677, 1729, 292, 5, 30, "Input"],
Cell[66972, 1736, 299, 6, 30, "Input"],
Cell[67274, 1744, 260, 5, 30, "Input"],
Cell[67537, 1751, 3576, 94, 164, "Input"],
Cell[71116, 1847, 697, 21, 30, "Input"],
Cell[71816, 1870, 1996, 45, 92, "Input"],
Cell[73815, 1917, 3148, 83, 113, "Input"],
Cell[76966, 2002, 622, 12, 30, "Input"],
Cell[77591, 2016, 808, 14, 30, "Input"],
Cell[78402, 2032, 998, 26, 126, "Input"],
Cell[79403, 2060, 1020, 27, 107, "Input"],
Cell[80426, 2089, 1088, 27, 107, "Input"],
Cell[81517, 2118, 351, 6, 30, "Input"],
Cell[81871, 2126, 2021, 39, 88, "Input"],
Cell[83895, 2167, 1988, 38, 69, "Input"],
Cell[85886, 2207, 857, 23, 30, "Input"],
Cell[86746, 2232, 3196, 69, 92, "Input"],
Cell[89945, 2303, 5455, 141, 221, "Input"],
Cell[95403, 2446, 736, 13, 30, "Input"],
Cell[96142, 2461, 234, 4, 30, "Input"],
Cell[96379, 2467, 255, 6, 30, "Input"],
Cell[96637, 2475, 307, 6, 30, "Input"],
Cell[96947, 2483, 313, 6, 30, "Input"],
Cell[97263, 2491, 313, 6, 30, "Input"],
Cell[97579, 2499, 4272, 98, 113, "Input"],
Cell[101854, 2599, 976, 18, 30, "Input"],
Cell[102833, 2619, 956, 20, 30, "Input"]
}
]
*)


